Finite-blocklength classical communication over the quantum erasure channel with and without classical feedback

We determine the optimal success probability for transmitting a fixed number of classical messages through a finite number of uses of the quantum erasure channel, assisted by noiseless classical feedback and without initial shared entanglement. For an input dimension $d$, an erasure probability $p$, a blocklength $n$, and $M$ equiprobable messages, the optimal success probability is equal to $E[\min\{1,d^K/M\}]$, where $K$ is binomial with parameters $n$ and $1-p$. The converse allows arbitrary adaptive quantum encoders, quantum memories, and receiver instruments. Its main ingredient is an elementary dimension bound for noiseless quantum communication with classical feedback, proved by fixing the classical controls without conditioning the sender's state on the observed transcript. A classical protocol that transmits the base-$d$ digits of an integer representing the message, repeating each digit until the receiver acknowledges its reception or the prescribed blocklength is reached, attains the bound for every integer $M$. We also establish a relative-majorization property of erasure-channel outputs and exactly evaluate a hypothesis-testing converse, recovering the same numerical bound without feedback. That converse need not be achievable without feedback: four uses of the qubit erasure channel and four messages give a strict gap. A product-state code employing tetrahedral qubit states nevertheless outperforms every classical binary erasure code with these parameters. We give an explicit message-size formula and show that the bounded-remainder normal approximation and the average-success strong-converse exponent are unchanged without feedback. We also determine the feedback-assisted error exponent below capacity, prove that it agrees with the no-feedback exponent above a critical rate, and give no-feedback bounds at lower rates.

==> anc/check_final_plots.py <==
#!/usr/bin/env python3
"""Independent exact-arithmetic checks of the retained numerical figures.

The generator evaluates rare-event sums in floating-point log space.
This verifier instead sums integer binomial coefficients and forms one
exact rational probability. It also certifies every ceiling using integer
powers, and checks the closed-form exponents against scalar minimization.
"""
from __future__ import annotations
from fractions import Fraction
from math import comb, log2
from pathlib import Path
import json
import re
import numpy as np
import mpmath as mp
from scipy.optimize import minimize_scalar
from scipy.special import xlogy
from generate_final_plots import exact_capacity, message_size

ROOT = Path(__file__).resolve().parents[1]
mp.mp.dps = 240

def direct_exponent(n: int, R: Fraction, error: bool) -> float:
    """Certify M=ceil(2**(nR)), then sum the exact rational probability."""
    expo=R*n
    M=message_size(n,R)
    assert pow(M-1,expo.denominator)<(1<<expo.numerator)<=pow(M,expo.denominator)
    denominator=M*(1<<n)
    if error:
        numerator=sum(comb(n,k)*max(0,M-(1<<k)) for k in range(n+1))
    else:
        numerator=sum(comb(n,k)*min(M,1<<k) for k in range(n+1))
    assert 0<numerator<=denominator
    return float((mp.log(denominator,2)-mp.log(numerator,2))/n)

def D(t: float,q: float)->float:
    return float((xlogy(t,t/q)+xlogy(1-t,(1-t)/(1-q)))/np.log(2))

def main()->None:
    data=ROOT/'figures'
    maxerr=0.; count=0
    for name,iserror,start,stop in [('strong_converse.dat',False,101,241),('feedback_error_exponent.dat',True,1,100)]:
        table=np.loadtxt(data/name,skiprows=1)
        assert np.isfinite(table).all()
        assert table.shape==(stop-start,5)
        assert np.all(np.diff(table[:,0])>0)
        for row,j in zip(table,range(start,stop)):
            R=Fraction(j,200)
            assert abs(row[0]-float(R))<1e-14
            for col,n in enumerate((20,100,500),start=2):
                independent=direct_exponent(n,R,iserror)
                residual=abs(row[col]-independent)
                maxerr=max(maxerr,residual)
                assert residual<2e-12,(name,n,R,row[col],independent)
                count+=1
    table=np.loadtxt(data/'capacity_normal.dat',skiprows=1)
    assert table.shape==(1000,7)
    assert np.isfinite(table).all()
    assert np.all(np.diff(table[:,1])>=0)
    z=float(mp.sqrt(2)*mp.erfinv(mp.mpf('-.8')))
    maxnorm=0.; maxcap=0.
    for n,row in enumerate(table,start=1):
        M,num,den,j=exact_capacity(n)
        maxcap=max(maxcap,abs(float(mp.log(M,2))-row[1]))
        normal=n/2+np.sqrt(n)*z/2
        maxnorm=max(maxnorm,abs(row[2]-normal))
        assert abs(row[1]-n*row[3])<1e-10
        assert abs(row[2]-n*row[4])<1e-10
        assert abs(row[6]-(row[1]-row[2]))<1e-10
    assert maxnorm<1e-10 and maxcap<1e-10
    assert np.array_equal(np.loadtxt(data/'normal_rate.dat',skiprows=1),table[9:])

    # A second, non-symbolic evaluation of the variational exponents.
    opt_error=0.; opt_cases=0
    for d in (2,3,5):
        for p in (.15,.5,.8):
            q=1-p; L=log2(d); tilt=d*q/(p+d*q); crit=q/(q+d*p)
            for fraction in np.linspace(.03,.97,13):
                for sc in (False,True):
                    R=q*L+fraction*L if sc else fraction*q*L
                    a=R/L
                    obj=lambda t:D(t,q)+max(0,R-t*L if sc else t*L-R)
                    points=[0.,1.]
                    if 0<a<1:points.append(a)
                    edges=sorted(points)
                    values=[obj(t) for t in points]
                    for low,high in zip(edges[:-1],edges[1:]):
                        opt=minimize_scalar(obj,bounds=(low,high),method='bounded',options={'xatol':1e-14})
                        values.append(opt.fun)
                    numerical=min(values)
                    exact=(D(a,q) if a<=tilt else R-log2(p+d*q)) if sc else (-log2(p+q/d)-R if a<=crit else D(a,q))
                    opt_error=max(opt_error,abs(numerical-exact)); opt_cases+=1
                    assert abs(numerical-exact)<2e-10
    source=(ROOT/'main.tex').read_text()
    figure_blocks=re.findall(r'\\begin\{figure\}.*?\\end\{figure\}',source,re.S)
    body=re.sub(r'\\begin\{figure\}.*?\\end\{figure\}','',source,flags=re.S)
    figurelabels=[]
    for block in figure_blocks:
        label=re.search(r'\\label\{([^}]+)\}',block).group(1)
        figurelabels.append(label)
        assert r'\ref{'+label+'}' in body, f'Figure {label} not referred to in the main text'
    assert len(figurelabels)==11
    aux=(ROOT/'main.aux').read_text()
    expected={'cor:capacity':'4.4','thm:strict-gap':'6.1','cor:normal':'8.1','cor:exponent':'8.5','cor:reliability-fb':'8.6'}
    for label,number in expected.items():
        assert r'\newlabel{'+label+'}{{'+number+'}' in aux,(label,number)
    out={'finite_exponent_points_checked_by_exact_integer_sums':count,
         'ceilings_certified_by_integer_powers':count,
         'maximum_exponent_data_discrepancy':maxerr,
         'capacity_points_checked':1000,
         'normal_quantile_checked_against_high_precision_inverse_erf':True,
         'maximum_capacity_data_rounding_discrepancy':maxcap,
         'maximum_normal_curve_rounding_discrepancy':maxnorm,
         'variational_versus_closed_form_exponent_cases':opt_cases,
         'maximum_variational_residual':opt_error,
         'all_figures_referenced_in_main_text':figurelabels,
         'requested_theorem_numbering_preserved':expected,
         'status':'all checks passed'}
    (ROOT/'verification/final_plot_results.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))
if __name__=='__main__':main()


==> anc/check_polish.py <==
#!/usr/bin/env python3
"""Exact checks of the real-error inversion and a separate reliability-plot computation.

These checks supplement the analytic proofs; they are neither external peer review
nor a formal proof. Run from any working directory. Dependencies: numpy, mpmath.
"""
from __future__ import annotations
from fractions import Fraction as F
from itertools import product
from math import comb
from pathlib import Path
import hashlib,json,random,re
import numpy as np
import mpmath as mp
ROOT=Path(__file__).resolve().parents[1]
mp.mp.dps=65
# Golden hashes recorded before this revision regenerated the retained datasets.
BASELINE_DATA_SHA256={'capacity_normal.dat': '4a181b78a1be8c4a2e95c4356a582d8d2b5f66a7a810c32be3ee7b7a5a15a88b', 'feedback_error_exponent.dat': 'b5e1f8bd404f0f10cb1fc71effcb24d837d0bfa8b315783c11cd7eaebaa0d379', 'normal_rate.dat': 'd656c9410f203eff11e2986978c8283290599527af8f72057a8af413bbc78318', 'reliability_bounds.dat': 'e74a9a69e4268969ff2092932456f9726c69312e492ef666d0aca9cf25e7e1f8', 'strong_converse.dat': 'e6f65331caa232ebc3eb586314ae842a0999b96b562b83b0164fab97c33b7b04'}

def error(weights, dims, r):
    return sum((b*max(F(0),1-D/r) for b,D in zip(weights,dims)),F(0))

def prefix_checks():
    rng=random.Random(20260930)
    prefix_cases=inverse_cases=saddle_cases=distributions=0
    for n,d in product(range(1,10),(2,3,5)):
        dims=[F(d**k) for k in range(n+1)]
        wlist=[]
        for p in (F(0),F(1,5),F(1,2),F(4,5),F(1)):
            wlist.append([F(comb(n,k))*(1-p)**k*p**(n-k) for k in range(n+1)])
        # Also check sparse, nonbinomial distributions to stress zero-weight sectors.
        for _ in range(3):
            nums=[rng.randrange(5) for _ in dims]
            if not sum(nums):nums[0]=1
            wlist.append([F(x,sum(nums)) for x in nums])
        for w in wlist:
            distributions+=1
            B=[];Z=[];a=b=F(0)
            for weight,D in zip(w,dims):
                a+=weight;b+=weight*D;B.append(a);Z.append(b)
            assert B[-1]==1
            thresholds={F(1),dims[-1]+1,2*dims[-1]}
            for D in dims:
                thresholds|={D,D+F(1,7)}
                if D-F(1,7)>=1:thresholds.add(D-F(1,7))
            for r in thresholds:
                direct=error(w,dims,r)
                prefixes=[F(0)]+[B[j]-Z[j]/r for j in range(n+1)]
                assert direct==max(prefixes),(n,d,w,r)
                increments=[prefixes[j+1]-prefixes[j] for j in range(n+1)]
                assert increments==[w[j]*(1-dims[j]/r) for j in range(n+1)]
                prefix_cases+=1
            epslist={F(0),F(1,10),F(1,2),F(9,10),F(999,1000)}|{v for v in B if v<1}
            for eps in epslist:
                R,j=min((Z[j]/(B[j]-eps),j) for j in range(n+1) if B[j]>eps)
                M=R.numerator//R.denominator
                assert R>=1 and M>=1
                assert error(w,dims,R)==eps
                assert error(w,dims,F(M))<=eps<error(w,dims,F(M+1))
                # Algebraically different evaluation using the piecewise active interval.
                candidate=[]
                for h in range(n+1):
                    if B[h]<=eps:continue
                    x=Z[h]/(B[h]-eps)
                    if error(w,dims,x)==eps:candidate.append(x)
                assert max(candidate)==R
                inverse_cases+=1
                qt=[(w[k]*dims[k]/Z[j] if k<=j else F(0)) for k in range(n+1)]
                t=[min(F(1),D/R) for D in dims]
                assert sum(qt)==1 and sum(w[k]*t[k] for k in range(n+1))==1-eps
                assert sum(qt[k]*t[k]/dims[k] for k in range(n+1))==1/R
                saddle_cases+=1
    return {'distributions':distributions,'exact_prefix_identities':prefix_cases,
            'exact_real_and_integer_inverse_cases':inverse_cases,'exact_auxiliary_saddle_cases':saddle_cases,
            'coverage':'d=2,3,5; n=1,...,9; p=0,1/5,1/2,4/5,1; additional sparse distributions; epsilon=0 and cumulative-probability boundaries; r=1 and d^k boundaries',
            'arithmetic':'fractions.Fraction; exact, no floating-point tolerances'}

def entropy(x):
    return -(x*mp.log(x,2) if x else 0)-((1-x)*mp.log(1-x,2) if x!=1 else 0)

def independent_reliability_plot():
    # For d=2,p=1/2, optimize the expurgated expression by solving
    # R=1-h_2(theta), theta in [1/3,1/2], not by minimizing over s.
    tab=np.loadtxt(ROOT/'figures/reliability_bounds.dat',skiprows=1)
    assert tab.shape==(301,4)
    threshold=1-entropy(mp.mpf(1)/3)
    maxerr=[0.,0.,0.]
    for i,row in enumerate(tab):
        r=mp.mpf(i)/600
        assert abs(row[0]-float(r))<=5.1e-11
        fb=1-entropy(r)
        er=-mp.log(mp.mpf(3)/4,2)-r if r<=mp.mpf(1)/3 else fb
        if i==0:ex=mp.mpf('.5')
        elif r>=threshold:ex=-mp.log(mp.mpf(3)/4,2)-r
        else:
            lo=mp.mpf(1)/3;hi=mp.mpf(1)/2
            for _ in range(160):
                mid=(lo+hi)/2
                if 1-entropy(mid)>r:lo=mid
                else:hi=mid
            ex=(lo+hi)/2
        vals=[fb,er,max(mp.mpf(0),ex)]
        for j,v in enumerate(vals):
            residual=abs(row[j+1]-float(v));maxerr[j]=max(maxerr[j],residual)
            assert residual<2e-11,(i,j,row[j+1],v)
        assert float(er)<=float(fb)+1e-13 and float(ex)<=float(fb)+1e-13
    return {'rows':301,'curve_values':903,'max_residual_feedback':maxerr[0],
            'max_residual_random':maxerr[1],'max_residual_expurgated':maxerr[2],
            'method':'65-digit binary-entropy inversion; independent of bounded scalar minimization over s',
            'expurgated_s_equals_one_transition':float(threshold)}

def source_and_data_checks():
    s=(ROOT/'main.tex').read_text()
    assert 'fig:capacity-blocklength' not in s
    assert not (ROOT/'figures/capacity_blocklength.tex').exists()
    assert not (ROOT/'figures/capacity_short.dat').exists()
    assert s.count(r'\label{eq:real-error}')==1
    assert s.count(r'\label{eq:real-error-operational}')==1
    assert s.count(r'\label{eq:prefix-constraints}')==1
    assert 'helpful discussions with Hemant Mishra' in s
    results={}
    for p in sorted((ROOT/'figures').glob('*.dat')):
        actual=hashlib.sha256(p.read_bytes()).hexdigest()
        results[p.name]={'sha256':actual,
                         'unchanged_after_regeneration':actual==BASELINE_DATA_SHA256[p.name]}
        assert results[p.name]['unchanged_after_regeneration']
    return results

def main():
    report={'prefix_inversion':prefix_checks(),'reliability_plot':independent_reliability_plot(),
            'retained_data':source_and_data_checks(),'status':'all checks passed'}
    (ROOT/'verification/polish_results.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))
if __name__=='__main__':main()


==> anc/check_results.py <==
#!/usr/bin/env python3
"""Reproducible finite-dimensional checks for the accompanying manuscript.

These calculations supplement, and do not replace, the analytic proofs.
Dependencies: Python >=3.10, NumPy, SciPy. Run from any working directory.
"""
from __future__ import annotations
import itertools
import json
import math
from fractions import Fraction
from pathlib import Path
import numpy as np
from scipy.optimize import linprog, minimize_scalar
from scipy.stats import binom

OUT = Path(__file__).resolve().parent / 'results.json'
RNG = np.random.default_rng(20260928)
RESULTS: dict[str, object] = {}

def require(condition: bool, description: str) -> None:
    if not condition:
        raise AssertionError(description)

def binomial_checks() -> None:
    worst = 0.0
    count = 0
    for n, d, p, eps in itertools.product(range(1,8), (2,3,5), (.2,.5,.8), (.01,.1,.37,.8)):
        b = binom.pmf(np.arange(n+1), n, 1-p)
        dims = d ** np.arange(n+1, dtype=float)
        B, Z = np.cumsum(b), np.cumsum(b*dims)
        active = B > eps
        ratios = np.where(active, Z/np.maximum(B-eps, 1e-300), np.inf)
        j = int(np.argmin(ratios)); R = ratios[j]
        # Epigraph problem: min z, t_k <= d^k z, sum b_k t_k >= 1-eps.
        A = np.zeros((n+2,n+2)); A[0,:n+1] = -b
        for k in range(n+1): A[k+1,k], A[k+1,-1] = 1., -dims[k]
        c = np.zeros(n+2); c[-1] = 1
        lp = linprog(c, A_ub=A, b_ub=np.r_[-(1-eps),np.zeros(n+1)],
                     bounds=[(0,1)]*(n+1)+[(0,None)], method='highs')
        require(lp.success, 'Epigraph LP failed')
        # Independently minimize type-II error against the explicit q*.
        q = np.where(np.arange(n+1)<=j, b*dims/Z[j], 0)
        bt = linprog(q/dims, A_ub=-b[None,:], b_ub=[-(1-eps)],
                     bounds=[(0,1)]*(n+1), method='highs')
        require(bt.success, 'Hypothesis-testing LP failed')
        err = max(abs(lp.fun-1/R), abs(bt.fun-1/R),
                  abs(np.dot(b,np.maximum(0,1-dims/R))-eps))
        worst = max(worst, err); count += 1
        require(err < 2e-8, f'LP/formula disagreement at {(n,d,p,eps)}: {err}')
    # Degenerate cases and error zero: checked separately to avoid LP tolerances.
    for n,d,eps in itertools.product((1,4,7),(2,3),(.0,.1,.8)):
        for p in (0.,1.):
            b=binom.pmf(np.arange(n+1),n,1-p); dims=d**np.arange(n+1,dtype=float)
            B,Z=np.cumsum(b),np.cumsum(b*dims)
            R=min(Z[j]/(B[j]-eps) for j in range(n+1) if B[j]>eps)
            target=(d**n if p==0 else 1)/(1-eps)
            require(abs(R-target)<1e-8,'Endpoint mismatch')
    RESULTS['binomial_and_testing_LPs']={'cases':count,'max_absolute_residual':worst,
        'endpoint_checks':'passed'}

def projection_words(code: tuple[int,...], S: tuple[int,...]) -> int:
    return len({tuple((w>>i)&1 for i in S) for w in code})

def classical_checks() -> None:
    subsets = [tuple(i for i in range(4) if mask&(1<<i)) for mask in range(16)]
    max_coeff=np.zeros(5,dtype=int)
    pvals=(.1,.25,.5,.75,.9)
    best=np.zeros(len(pvals)); count=0
    for code in itertools.combinations_with_replacement(range(16),4):
        coeff=np.zeros(5,dtype=int)
        for S in subsets: coeff[len(S)]+=projection_words(code,S)
        max_coeff=np.maximum(max_coeff,coeff)
        for t,p in enumerate(pvals):
            val=sum(coeff[k]*(1-p)**k*p**(4-k)/4 for k in range(5))
            best[t]=max(best[t],val)
        count+=1
    require(max_coeff.tolist()==[1,8,22,16,4], 'Projection-count bounds wrong')
    for val,p in zip(best,pvals):
        s=sum(binom.pmf(k,4,1-p)*min(1,2**k/4) for k in range(5))
        require(abs(val-(s-.5*p*p*(1-p)**2))<2e-14,'Classical optimum mismatch')
    # Exact rational per-message errors for the 3-message witness.
    words=('0000','0011','1101'); errors=[]
    for w in words:
        success=Fraction(0)
        for S in subsets:
            same=sum(all(w[i]==v[i] for i in S) for v in words)
            success+=Fraction(1,16*same)
        errors.append(1-success)
    require(errors==[Fraction(1,6),Fraction(1,6),Fraction(5,48)],'3-message errors wrong')
    RESULTS['classical_exhaustive_search']={'multisets_checked':count,
        'max_projection_sums_by_survivor_count':max_coeff.tolist(),
        'p_values':pvals,'optimal_success':best.tolist(),
        'three_message_max_error_at_p_half':str(max(errors)),
        'three_message_individual_errors':[str(x) for x in errors]}

def tetrahedral_checks() -> None:
    I=np.eye(2,dtype=complex)
    paulis=np.array([[[0,1],[1,0]],[[0,-1j],[1j,0]],[[1,0],[0,-1]]],complex)
    labels=list(itertools.product((0,1),repeat=2)); states=[]
    for x,y in labels:
        r=np.array([(-1)**x,(-1)**y,(-1)**(x+y)])/np.sqrt(3)
        states.append((I+np.einsum('i,ijk->jk',r,paulis))/2)
    residual=max(np.linalg.norm(sum(states)-2*I),
        max(np.linalg.norm(t@t-t) for t in states),
        max(abs(np.trace(states[i]@states[j])-1/3) for i in range(4) for j in range(i)))
    h=(1+math.sqrt(2/3))/2
    # Check both individual successes, not just their average, for all six pairs.
    for i in range(4):
        for j in range(i):
            evals,vecs=np.linalg.eigh(states[i]-states[j])
            P=vecs[:,evals>0]@vecs[:,evals>0].conj().T
            residual=max(residual,abs(np.trace(P@states[i])-h),
                         abs(np.trace((I-P)@states[j])-h))
    require(residual<1e-13,'Tetrahedral identities failed')
    val=(47+2*math.sqrt(6))/64
    RESULTS['tetrahedral_code']={'max_residual':float(residual),
        'success_at_p_half':val,'classical_optimum_at_p_half':51/64,
        'feedback_optimum_at_p_half':53/64,
        'unassisted_quantum_optimum':'not computed; the paper proves strict bounds'}

def inverse_sqrt(X: np.ndarray) -> np.ndarray:
    e,V=np.linalg.eigh(X)
    return (V*(1/np.sqrt(e)))@V.conj().T

def random_complex(shape: tuple[int,...]) -> np.ndarray:
    return RNG.normal(size=shape)+1j*RNG.normal(size=shape)

def transcript_checks() -> None:
    worst_prob=worst_complete=worst_normalization=0.
    largest_success=0.; M=5; rounds=100
    for _ in range(rounds):
        K=[random_complex((2,2)) for _ in range(2)]
        R=inverse_sqrt(sum(k.conj().T@k for k in K)); K=[k@R for k in K]
        effects=[]
        for f in range(2):
            G=[random_complex((4,4)) for _ in range(M)]
            G=[g@g.conj().T for g in G]
            R=inverse_sqrt(sum(G)); effects.append([R@g@R for g in G])
        T=[[np.kron(K[f].conj().T,np.eye(2))@effects[f][h]@np.kron(K[f],np.eye(2))
            for h in range(M)] for f in range(2)]
        worst_complete=max(worst_complete,float(np.linalg.norm(sum(sum(t) for t in T)-np.eye(4))))
        success=0.
        for m in range(M):
            xi=random_complex((2,2)); xi/=np.linalg.norm(xi)
            total=0.
            for f in range(2):
                V,_=np.linalg.qr(random_complex((4,2))); V=V.reshape(2,2,2) # A2,Q2,A1
                forced=np.einsum('uva,ab->ubv',V,xi).reshape(2,4)
                rho=forced.T@forced.conj() # row kets -> state on Q1 Q2
                after_bob=xi@K[f].T
                actual=np.einsum('uva,ab->ubv',V,after_bob).reshape(2,4)
                substate=actual.T@actual.conj()
                worst_normalization=max(worst_normalization,abs(float(np.trace(rho).real)-1))
                for h in range(M):
                    a=float(np.trace(effects[f][h]@substate).real)
                    b=float(np.trace(T[f][h]@rho).real)
                    worst_prob=max(worst_prob,abs(a-b)); total+=a
                    if h==m: success+=a/M
            worst_normalization=max(worst_normalization,abs(total-1))
        require(success<=4/M+1e-12,'Dimension bound violated in test')
        largest_success=max(largest_success,success)
    require(max(worst_prob,worst_complete,worst_normalization)<1e-11,'Transcript factorization failed')
    RESULTS['adaptive_quantum_protocols']={'random_protocols':rounds,'messages':M,
        'transfers':2,'dimension_per_transfer':2,'max_probability_residual':worst_prob,
        'max_POVM_completeness_residual':worst_complete,
        'max_normalization_residual':worst_normalization,
        'largest_sampled_success':largest_success,'dimension_upper_bound':4/M,
        'random_seed':20260928}

def saturating_dense_coding_check() -> None:
    """Two noiseless qubits, no prior entanglement; first distributes an ebit.
    Bob then applies a random phase, reports f, and Alice compensates while
    encoding her dense-coding label. A repeated fifth label yields success 4/5.
    """
    I=np.eye(2,dtype=complex); X=np.array([[0,1],[1,0]],complex)
    Z=np.diag([1.,-1.]).astype(complex); bell=I/np.sqrt(2)
    labels=list(itertools.product((0,1),repeat=2)); effects=[]
    for x,y in labels:
        v=(np.linalg.matrix_power(X,x)@np.linalg.matrix_power(Z,y)@bell).T.reshape(4)
        effects.append(np.outer(v,v.conj()))
    effects.append(np.zeros((4,4),complex))
    Ks=[I/np.sqrt(2),Z/np.sqrt(2)]
    success=0.; residual=0.
    for m,(x,y) in enumerate(labels+[(0,0)]):
        for f,K in enumerate(Ks):
            V=np.linalg.matrix_power(X,x)@np.linalg.matrix_power(Z,(y+f)%2)
            forced=(V@bell).T.reshape(4); rho=np.outer(forced,forced.conj())
            actual=(V@bell@K.T).T.reshape(4); sub=np.outer(actual,actual.conj())
            for h,Lambda in enumerate(effects):
                T=np.kron(K.conj().T,I)@Lambda@np.kron(K,I)
                a=float(np.trace(Lambda@sub).real); b=float(np.trace(T@rho).real)
                residual=max(residual,abs(a-b))
                if h==m: success+=a/5
    require(abs(success-.8)<1e-13 and residual<1e-13,'Dense-coding stress test failed')
    # All labelled four-vertex graphs: at most four edges without a triangle.
    edges=list(itertools.combinations(range(4),2)); max_edges=0; triangle_free=0
    for mask in range(64):
        E={e for j,e in enumerate(edges) if mask&(1<<j)}
        triangle=any(all(e in E for e in itertools.combinations(triple,2))
                     for triple in itertools.combinations(range(4),3))
        if not triangle:
            triangle_free+=1; max_edges=max(max_edges,len(E))
    require(max_edges==4,'Orthogonality-graph count failed')
    RESULTS['saturating_adaptive_dense_coding_test']={
        'success':success,'dimension_upper_bound':.8,'max_trace_pairing_residual':residual,
        'initial_shared_entanglement':False,'entanglement_generated_during_protocol':True}
    RESULTS['orthogonality_graph_check']={'graphs_checked':64,
        'triangle_free_graphs':triangle_free,'maximum_triangle_free_edges':max_edges}


def exponent_checks() -> None:
    worst=0.; cases=0
    def D(t:float,q:float) -> float:
        return (t*math.log2(t/q) if t>0 else 0)+((1-t)*math.log2((1-t)/(1-q)) if t<1 else 0)
    for p,d in itertools.product((.1,.3,.5,.8),(2,3,5)):
        q=1-p; L=math.log2(d); tstar=d*q/(p+d*q)
        for R in np.linspace(q*L+.01,2*L,12):
            formula=D(R/L,q) if R<=tstar*L else R-math.log2(p+d*q)
            cand=[0.,1.,tstar]
            if 0<=R/L<=1: cand.append(R/L)
            brute=min(D(t,q)+max(0,R-t*L) for t in cand)
            worst=max(worst,abs(formula-brute)); cases+=1
    require(worst<1e-12,'Exponent minimization mismatch')
    RESULTS['strong_converse_exponent']={'cases':cases,'max_absolute_residual':worst}

if __name__=='__main__':
    binomial_checks(); classical_checks(); tetrahedral_checks(); transcript_checks(); saturating_dense_coding_check(); exponent_checks()
    RESULTS['status']='all checks passed'
    OUT.write_text(json.dumps(RESULTS,indent=2)+'\n')
    print(json.dumps(RESULTS,indent=2))


==> anc/check_revision.py <==
#!/usr/bin/env python3
"""Supplementary checks for the revised indexing and asymptotic proof.

These finite numerical and source checks are not proofs or formal verification.
Run from any directory; dependencies: numpy and scipy.
"""
from __future__ import annotations
import json
import math
import re
from pathlib import Path
import numpy as np
from scipy.optimize import brentq
from scipy.special import logsumexp, xlogy
from scipy.stats import binom, norm

ROOT = Path(__file__).resolve().parents[1]

def require(ok: bool, message: str) -> None:
    if not ok:
        raise AssertionError(message)

def error_at_threshold(r: float, probabilities: np.ndarray, d: int) -> float:
    k = np.arange(len(probabilities)); sel = k < r
    return float(np.dot(probabilities[sel], -np.expm1((k[sel]-r)*math.log(d))))

def main() -> None:
    result: dict[str, object] = {}
    count = 0; residual = 0.0
    for d in (2, 3, 4, 5):
        for M in range(1, 21):
            for k in range(6):
                mod = d**k
                classes = {j: [] for j in range(min(M, mod))}
                for m in range(1, M+1):
                    classes[(m-1) % mod].append(m)
                individual = np.array([1/len(classes[(m-1) % mod]) for m in range(1,M+1)])
                expected = min(1.0, mod/M)
                residual = max(residual, abs(float(individual.mean())-expected))
                for m in range(1,M+1):
                    shifted = [1 + ((m-1+seed) % M) for seed in range(M)]
                    require(sorted(shifted)==list(range(1,M+1)), 'Seed relabeling not bijective')
                    residual = max(residual, abs(float(np.mean([individual[j-1] for j in shifted]))-expected))
                count += 1
    require(residual < 1e-12, 'Relabeling or success identity failed')
    result['one_based_messages_and_seed'] = {'cases': count, 'max_residual': residual}

    smoothing_count=0; root_count=0; smoothing_residual=0.0; root_residual=0.0; max_real_remainder=0.0
    # C_BE=6 is a conservative constant in PPV's stated Berry--Esseen theorem;
    # the manuscript uses a symbolic universal constant, not an optimal value.
    for n in (1,2,3,4,8,16,32,64,128,256):
        for p in (.03,.1,.3,.5,.7,.9,.97):
            q=1-p; k=np.arange(n+1); prob=binom.pmf(k,n,q)
            moment=q*p**3+p*q**3
            require(abs(moment-p*q*(p*p+q*q))<1e-14, 'Third centered moment failed')
            a=6*(p*p+q*q)/math.sqrt(p*q)
            u=2*a+1/math.sqrt(2*math.pi*p*q)
            v=a+1/math.sqrt(2*math.pi*p*q)
            require(float(prob.max())<=u/math.sqrt(n)+1e-12, 'Atom estimate failed')
            for d in (2,3,5):
                c=v+d/(d-1)*u
                for r in (0.,.1,1.,1.+1e-8,2.,2.5,n*q,float(n),n+1.,n+3.):
                    tail=float(prob[k<r].sum()); err=error_at_threshold(r,prob,d)
                    diff=float(np.dot(prob[k<r],np.exp((k[k<r]-r)*math.log(d))))
                    smoothing_residual=max(smoothing_residual,abs(tail-err-diff))
                    require(-1e-12<=tail-err<=d/(d-1)*float(prob.max())+1e-12, 'Geometric smoothing bound failed')
                    j=math.ceil(r)-1
                    require(abs(tail-binom.cdf(j,n,q))<1e-12, 'Strict threshold conversion failed')
                    require(abs(err-norm.cdf((r-n*q)/math.sqrt(n*p*q)))<=c/math.sqrt(n)+1e-12, 'Smoothed normal bound failed')
                    smoothing_count+=1
                for eps in (.01,.1,.5,.9,.99):
                    upper=n-math.log1p(-eps)/math.log(d)+2
                    r=brentq(lambda r:error_at_threshold(r,prob,d)-eps,0,upper,xtol=1e-11)
                    root_residual=max(root_residual,abs(error_at_threshold(r,prob,d)-eps))
                    require(abs(norm.cdf((r-n*q)/math.sqrt(n*p*q))-eps)<=c/math.sqrt(n)+1e-12, 'Quantile CDF bound failed')
                    rem=abs((r-n*q-math.sqrt(n*p*q)*norm.ppf(eps))*math.log2(d))
                    max_real_remainder=max(max_real_remainder,rem)
                    root_count+=1
    require(smoothing_residual<1e-12 and root_residual<1e-9, 'Smoothing/root identity failed')
    result['smoothing_and_lattice']={'cases':smoothing_count,'max_identity_residual':smoothing_residual}
    result['real_message_quantiles']={'cases':root_count,'max_error_equation_residual':root_residual,
        'largest_sampled_real_log_message_remainder_bits':max_real_remainder,
        'scope':'sampled parameters only; not an estimate of the universal all-blocklength constant'}

    count=0; max_excess=0.0
    for n in (1,2,4,8,16,32,64):
        for p in (.1,.3,.5,.8):
            q=1-p; k=np.arange(n+1); t=k/n
            D=(xlogy(t,t/q)+xlogy(1-t,(1-t)/p))/math.log(2)
            for d in (2,3,5):
                for increment in (.05,.5,1.):
                    R=q*math.log2(d)+increment
                    M=math.ceil(2**(n*R)); logM=math.log2(M); Rn=logM/n
                    a=float(np.min(D+np.maximum(Rn-t*math.log2(d),0)))
                    logprob=binom.logpmf(k,n,q)-math.log(2)*np.maximum(logM-k*math.log2(d),0)
                    exponent=-float(logsumexp(logprob))/n/math.log(2)
                    gap=abs(exponent-a)-math.log2(n+1)/n
                    max_excess=max(max_excess,gap)
                    require(gap<1e-11,'Finite type bracket failed')
                    count+=1
    result['finite_type_bracket']={'cases':count,'largest_bound_excess':max_excess}

    source=(ROOT/'main.tex').read_text()
    source=re.sub(r'(?<!\\)%[^\n]*','',source)
    figure_blocks=re.findall(r'\\begin\{figure\}.*?\\end\{figure\}',source,re.S)
    outside=re.sub(r'\\begin\{figure\}.*?\\end\{figure\}','',source,flags=re.S)
    figure_labels=[re.search(r'\\label\{([^}]+)\}',f).group(1) for f in figure_blocks]
    require(all(('\\ref{'+label+'}') in outside for label in figure_labels),'Uncited figure')
    alltex=source+'\n'+'\n'.join(f.read_text() for f in (ROOT/'figures').glob('*.tex'))
    require('\\Pr\\{' not in alltex,'Brace-delimited probability remains')
    require('\\beta_{1-' not in alltex,'Old beta convention remains')
    require('m=0}^{M-1}' not in source,'Zero-based message sum remains')
    require('L\\coloneqq\\log_2d' not in source,'Unwanted exponent shorthand remains')
    require('\\Tr[I_{Q_1Q_2Q_3}]' in source,'Missing three-transfer trace step')
    require('\\label{prop:reduced-meta}' in source,'Missing testing proposition')
    background=source.split('\\subsection{Background and motivation}',1)[1].split('\\subsection{Summary of results}',1)[0]
    require(not re.search(r'we (?:prove|construct|determine|establish)|our (?:main )?result',background,re.I), 'Main result asserted in background')
    result['revision_source_conventions']={'figures_referenced_in_main_text':len(figure_labels),'status':'passed'}
    result['status']='all checks passed'
    target=ROOT/'verification/revision_results.json'
    target.write_text(json.dumps(result,indent=2)+'\n')
    print(json.dumps(result,indent=2))

if __name__=='__main__':
    main()


==> anc/check_source.py <==
#!/usr/bin/env python3
"""Static source checks and, when available, checks of a completed TeX build."""
from __future__ import annotations
import collections
import json
import re
import shutil
import subprocess
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]

def require(condition: bool, message: str) -> None:
    if not condition:
        raise AssertionError(message)

def remove_comments(text: str) -> str:
    return re.sub(r'(?<!\\)%[^\n]*', '', text)

def main() -> None:
    main_source = (ROOT / 'main.tex').read_text(encoding='utf-8')
    source = remove_comments(main_source)
    bib = (ROOT / 'references.bib').read_text(encoding='utf-8')
    keys = re.findall(r'@\w+\s*\{\s*([^,\s]+)\s*,', bib)
    require(len(keys) == len(set(keys)), 'Duplicate bibliography keys')
    citations: set[str] = set()
    for group in re.findall(r'\\cite\w*(?:\[[^\]]*\]){0,2}\{([^}]+)\}', source):
        citations.update(k.strip() for k in group.split(','))
    require(citations == set(keys), f'Citation mismatch: {citations ^ set(keys)}')
    labels = re.findall(r'\\label\{([^}]+)\}', source)
    duplicates = [k for k, n in collections.Counter(labels).items() if n > 1]
    require(not duplicates, f'Duplicate labels: {duplicates}')
    references: set[str] = set()
    for group in re.findall(r'\\(?:eqref|ref|autoref|cref|Cref)\{([^}]+)\}', source):
        references.update(k.strip() for k in group.split(','))
    require(references <= set(labels), f'Undefined labels: {references - set(labels)}')
    inputs = re.findall(r'\\input\{([^}]+)\}', source)
    paths = [ROOT / (name if name.endswith('.tex') else name + '.tex') for name in inputs]
    for path in paths:
        require(path.is_file(), f'Missing included source: {path}')
    for path in [ROOT / 'main.tex', *paths]:
        stack: list[str] = []
        for kind, env in re.findall(r'\\(begin|end)\{([^}]+)\}', remove_comments(path.read_text())):
            if kind == 'begin':
                stack.append(env)
            else:
                require(bool(stack) and stack[-1] == env, f'Environment mismatch in {path}: {env}')
                stack.pop()
        require(not stack, f'Unclosed environments in {path}: {stack}')
    require(not re.search(r'(?<!\\)\\\[', source) and '$$' not in source, 'Unnumbered display math')
    require(not re.search(r'\\begin\{(?:equation|align|gather)\*\}', source), 'Starred display math')
    results: dict[str, object] = {
        'bibliography_entries': len(keys), 'all_bibliography_entries_cited': True,
        'labels': len(labels), 'all_cross_references_defined': True,
        'original_figure_sources': len(paths), 'all_included_sources_present': True,
        'balanced_environments': True, 'numbered_display_math': True,
    }
    log_path = ROOT / 'main.log'
    if log_path.exists():
        log = log_path.read_text(errors='replace')
        require(not re.search(r'Overfull|Underfull|Undefined control sequence|LaTeX Warning|Package \w+ Warning|^!', log, re.M),
                'TeX build has warnings/errors; inspect main.log')
        results['TeX_build_log'] = 'no warnings, overfull/underfull boxes, or errors'
        m = re.search(r'Output written on main\.pdf \((\d+) pages', log)
        if m:
            results['PDF_pages'] = int(m.group(1))
    else:
        results['TeX_build_log'] = 'not present; compile to enable build-log check'
    bbl_path = ROOT / 'main.bbl'
    if bbl_path.exists():
        items = re.findall(r'\\bibitem(?:\[[^\]]*\])?\{([^}]+)\}', bbl_path.read_text())
        require(set(items) == set(keys), 'Compiled bibliography does not match keys')
        results['compiled_bibliography'] = 'all entries present'
    extractor = shutil.which('pdftotext')
    if extractor and (ROOT / 'main.pdf').exists():
        process = subprocess.run([extractor, str(ROOT / 'main.pdf'), '-'], check=True,
                                 stdout=subprocess.PIPE, stderr=subprocess.PIPE, text=True)
        require('??' not in process.stdout, 'Unresolved-reference marker in PDF')
        results['PDF_unresolved_references'] = 'none'
    results['status'] = 'all checks passed'
    target = ROOT / 'verification/source_results.json'
    target.write_text(json.dumps(results, indent=2) + '\n')
    print(json.dumps(results, indent=2))

if __name__ == '__main__':
    main()


==> anc/check_v3.py <==
#!/usr/bin/env python3
"""Checks added for the three-use construction and no-feedback asymptotics.

Run with Python >=3.10, NumPy, and SciPy. These finite numerical checks
supplement the analytic proofs; they are not formal or external verification.
"""
from __future__ import annotations
import itertools
import json
import math
from pathlib import Path
import numpy as np
from scipy.optimize import minimize_scalar
from scipy.special import logsumexp, xlogy
from scipy.stats import binom

ROOT = Path(__file__).resolve().parents[1]
RNG = np.random.default_rng(20260930)
RESULTS: dict[str, object] = {}

def require(ok: bool, text: str) -> None:
    if not ok: raise AssertionError(text)

def isometry(rows: int, cols: int) -> np.ndarray:
    a=RNG.normal(size=(rows,cols))+1j*RNG.normal(size=(rows,cols))
    q,_=np.linalg.qr(a)
    return q[:,:cols]

def povm(dim: int, outcomes: int) -> list[np.ndarray]:
    v=RNG.normal(size=(dim,outcomes))+1j*RNG.normal(size=(dim,outcomes))
    w,u=np.linalg.eigh(v@v.conj().T)
    v=(u@np.diag(w**-.5)@u.conj().T)@v
    return [np.outer(v[:,i],v[:,i].conj()) for i in range(outcomes)]

def local(v: np.ndarray, labels: list[str], dims: list[int], targets: list[str],
          matrix: np.ndarray, outputs: list[str], outdims: list[int]):
    """Apply a rectangular local operator to a pure (possibly unnormalized) state."""
    selected=[labels.index(x) for x in targets]
    rest=[i for i in range(len(labels)) if i not in selected]
    arr=v.reshape(dims).transpose(selected+rest).reshape(math.prod(dims[i] for i in selected),-1)
    ans=(matrix@arr).reshape(-1)
    return ans, outputs+[labels[i] for i in rest], outdims+[dims[i] for i in rest]

def reduced(v: np.ndarray, labels: list[str], dims: list[int], keep: list[str]):
    selected=[labels.index(x) for x in keep]
    rest=[i for i in range(len(labels)) if i not in selected]
    arr=v.reshape(dims).transpose(selected+rest).reshape(math.prod(dims[i] for i in selected),-1)
    return arr@arr.conj().T

def three_use_checks() -> None:
    maximum=0.; completeness=0.; total_resid=0.; normresid=0.; records=0
    for trial in range(12):
        M=11
        b1iso=isometry(4,2); b1=[b1iso[:2,:],b1iso[2:,:]]
        if trial == 0:
            # Deliberately impossible f1=1: prescribed encoders must still normalize.
            b1=[np.eye(2),np.zeros((2,2))]
        b2=[]
        for f1 in range(2):
            v=isometry(4,4); b2.append([v[:2,:],v[2:,:]])
        dec={(f1,f2):povm(4,M) for f1,f2 in itertools.product(range(2),repeat=2)}
        effects={}
        for f1,f2 in itertools.product(range(2),repeat=2):
            op=np.kron(b2[f1][f2]@np.kron(b1[f1],np.eye(2)),np.eye(2))
            for m in range(M): effects[f1,f2,m]=op.conj().T@dec[f1,f2][m]@op
        completeness=max(completeness,float(np.linalg.norm(sum(effects.values())-np.eye(8))))
        success=0.
        for m in range(M):
            # R purifies a generally mixed initial state on Alice's memory and Q1.
            initial=RNG.normal(size=8)+1j*RNG.normal(size=8);initial/=np.linalg.norm(initial)
            a2=[isometry(4,2) for _ in range(2)]
            a3={(f1,f2):isometry(4,2) for f1,f2 in itertools.product(range(2),repeat=2)}
            total=0.
            for f1,f2 in itertools.product(range(2),repeat=2):
                # Actual chronological protocol: Bob1, Alice2, Bob2, Alice3.
                actual=(initial,['A1','Q1','R'],[2,2,2])
                actual=local(*actual,['Q1'],b1[f1],['B1'],[2])
                actual=local(*actual,['A1'],a2[f1],['A2','Q2'],[2,2])
                actual=local(*actual,['B1','Q2'],b2[f1][f2],['B2'],[2])
                actual=local(*actual,['A2'],a3[f1,f2],['A3','Q3'],[2,2])
                actual_rho=reduced(*actual,['B2','Q3'])
                # Prescribed controls: no Bob operation, retain all forward systems.
                forced=(initial,['A1','Q1','R'],[2,2,2])
                forced=local(*forced,['A1'],a2[f1],['A2','Q2'],[2,2])
                forced=local(*forced,['A2'],a3[f1,f2],['A3','Q3'],[2,2])
                rho=reduced(*forced,['Q1','Q2','Q3'])
                normresid=max(normresid,abs(float(np.trace(rho).real)-1))
                require(np.linalg.eigvalsh(rho)[-1]<=1+1e-12,'Unnormalized forced state')
                for hat in range(M):
                    direct=float(np.trace(dec[f1,f2][hat]@actual_rho).real)
                    paired=float(np.trace(effects[f1,f2,hat]@rho).real)
                    maximum=max(maximum,abs(direct-paired));records+=1;total+=direct
                    if hat==m: success+=direct/M
            total_resid=max(total_resid,abs(total-1))
        require(success<=8/M+1e-12,'Three-transmission dimension bound')
    require(maximum<2e-12 and completeness<2e-12 and total_resid<2e-12,'Three-use identity failed')
    # Two uses distribute and exploit an entangled pair; the third carries one bit.
    bell=np.array([1,0,0,1],complex)/np.sqrt(2)
    X=np.array([[0,1],[1,0]],complex);Z=np.diag([1,-1]);states=[]
    for x,y,z in itertools.product(range(2),repeat=3):
        pair=np.kron(np.eye(2),np.linalg.matrix_power(X,x)@np.linalg.matrix_power(Z,y))@bell
        states.append(np.kron(pair,np.eye(2)[:,z]))
    gram=np.array(states)@np.array(states).conj().T
    require(np.allclose(gram,np.eye(8)),'Three-transfer dense-coding saturation')
    RESULTS['three_use_quantum_protocol']={'protocols':12,'random_protocols':11,'zero_probability_transcript_protocols':1,'messages_each':11,
        'joint_probabilities_checked':records,'max_trace_pair_residual':maximum,
        'max_completeness_residual':completeness,'max_total_probability_residual':total_resid,
        'max_forced_normalization_residual':normresid,'three_transfer_dense_coding_orthogonality':float(np.max(abs(gram-np.eye(8))))}

def success(code: np.ndarray,p: float) -> tuple[float,np.ndarray]:
    M,n=code.shape;individual=np.zeros(M)
    for bits in itertools.product((0,1),repeat=n):
        inds=np.flatnonzero(bits); w=(1-p)**len(inds)*p**(n-len(inds))
        projections=[tuple(row[inds]) for row in code]
        counts={x:projections.count(x) for x in set(projections)}
        individual+=w*np.array([1/counts[x] for x in projections])
    return float(individual.mean()),individual

def coding_checks() -> None:
    worst=0.;count=0;codebooks=0
    for n,d in ((1,2),(1,3),(2,2)):
        words=np.array(list(itertools.product(range(d),repeat=n)))
        for M in range(1,5):
            for p in (.2,.5,.8):
                value=0.;N=0
                for inds in itertools.product(range(len(words)),repeat=M):
                    val,_=success(words[list(inds)],p);value+=val;N+=1
                value/=N;k=np.arange(n+1);D=d**k;b=binom.pmf(k,n,1-p)
                predicted=float(np.dot(b,D/M*(1-(1-1/D)**M)))
                worst=max(worst,abs(value-predicted));count+=1;codebooks+=N
                U=float(np.dot(b,np.minimum(1,(M-1)/(2*D))))
                require(1-predicted<=U+1e-12,'Average error/collision estimate')
    require(worst<2e-12,'Exact occupancy enumeration')
    bracket_count=0
    for n,d,p in itertools.product((1,2,5,12),(2,3,4,5),(.01,.2,.5,.9,.99)):
        k=np.arange(n+1);D=np.power(float(d),k);b=binom.pmf(k,n,1-p)
        for M in (1,2,3,7,30,1000,int(d**n)+1):
            with np.errstate(divide='ignore'):
                occupied=-np.expm1(M*np.log1p(-1/D))
            a=float(np.dot(b,D/M*occupied));s=float(np.dot(b,np.minimum(1,D/M)))
            require((1-math.exp(-1))*s-2e-12<=a<=s+2e-12,'Constant success bracket')
            bracket_count+=1
    # Exhaustive construction of a low-cost doubled code and decoding after deletion.
    threshold_cases=0
    n=2;M=2;d=2;words=np.array(list(itertools.product(range(d),repeat=n)))
    for p,r in itertools.product((.1,.5,.9),(-1,1,1.5,2.1)):
        expectation=(2*M-1)*sum(binom.pmf(k,n,1-p)*d**(-k) for k in range(n+1) if k>=r)
        best=None
        for inds in itertools.product(range(len(words)),repeat=2*M):
            code=words[list(inds)];cost=np.zeros(2*M)
            for bits in itertools.product((0,1),repeat=n):
                selected=np.flatnonzero(bits);k=len(selected)
                if k<r:continue
                w=(1-p)**k*p**(n-k)
                for i in range(2*M):
                    cost[i]+=w*sum(np.array_equal(code[i,selected],code[j,selected]) for j in range(2*M) if j!=i)
            if best is None or cost.mean()<best[0]:best=(float(cost.mean()),code.copy(),cost)
        avg,code,cost=best;require(avg<=expectation+1e-12,'Existence of threshold code')
        keep=np.argsort(cost)[:M];_,individual=success(code[keep],p)
        low=sum(binom.pmf(k,n,1-p) for k in range(n+1) if k<r)
        require(1-float(individual.min())<=low+expectation+1e-12,'Thresholded maximum error')
        threshold_cases+=1
    RESULTS['random_classical_codes']={'ensemble_parameter_sets':count,'codebooks_enumerated_in_total':codebooks,
        'occupancy_max_absolute_residual':worst,'constant_success_brackets':bracket_count,
        'threshold_expurgation_exact_cases':threshold_cases}

def D(t:float,q:float)->float:
    return float((xlogy(t,t/q)+xlogy(1-t,(1-t)/(1-q)))/np.log(2))

def exponent_checks()->None:
    ermax=0.;scmax=0.;cases=0;expurgated=0
    for p,d in itertools.product((.1,.25,.5,.8),(2,3,4,7)):
        q=1-p;L=math.log2(d);tc=q/(q+d*p);ts=d*q/(p+d*q)
        for a in np.linspace(q/15,q*14/15,14):
            R=a*L;fun=lambda t:D(t,q)+max(0,t*L-R)
            opt=minimize_scalar(fun,bounds=(0,1),method='bounded')
            actual=min(opt.fun,fun(0),fun(1),fun(a),fun(tc),fun(q))
            closed=-math.log2(p+q/d)-R if a<=tc else D(a,q)
            ermax=max(ermax,abs(actual-closed));cases+=1
            # Each fixed-s expurgated lower bound must lie below the converse.
            for s in (1,1.1,1.5,2,3,10,100):
                ex=-s*math.log2(1/d+(1-1/d)*p**(1/s))-s*R
                require(ex<=D(a,q)+1e-11,'Expurgated bound exceeds converse');expurgated+=1
        for a in np.linspace(q+.02,1.4,14):
            R=a*L;fun=lambda t:D(t,q)+max(0,R-t*L)
            opt=minimize_scalar(fun,bounds=(0,1),method='bounded')
            candidates=[opt.fun,fun(0),fun(1),fun(q),fun(ts)]
            if a<=1:candidates.append(fun(a))
            actual=min(candidates)
            closed=D(a,q) if a<=ts else R-math.log2(p+d*q)
            scmax=max(scmax,abs(actual-closed));cases+=1
    require(ermax<1e-10 and scmax<1e-10,'Closed exponent formulas')
    convergence=[]
    for R in (.125,.375,.625,.875,1.25):
        vals=[]
        for n in (64,256,1024,4096):
            k=np.arange(n+1);logb=binom.logpmf(k,n,.5)
            if R<.5:
                sel=k<n*R
                factor=-np.expm1((k[sel]-n*R)*math.log(2))
                val=-float(logsumexp(logb[sel]+np.log(factor)))/(n*math.log(2))
                target=D(R,.5)
            else:
                val=-float(logsumexp(logb-np.maximum(0,n*R-k)*math.log(2)))/(n*math.log(2))
                target=D(R,.5) if R<=2/3 else R-math.log2(1.5)
            vals.append({'n':n,'exponent':val})
        require(abs(vals[-1]['exponent']-target)<.006,'Finite exponents approach target')
        convergence.append({'R':R,'target':target,'values':vals})
    RESULTS['asymptotic_exponents']={'closed_formula_parameter_sets':cases,'random_coding_max_residual':ermax,
        'strong_converse_max_residual':scmax,'fixed_s_expurgated_upper_comparisons':expurgated,
        'finite_exponent_sequences':convergence}

def labeling_checks()->None:
    count=0
    for d,M in itertools.product((2,3,4,5),range(1,31)):
        for m,R in itertools.product(range(1,M+1),range(M)):
            ell=m-1;shifted=(ell+R)%M
            require((shifted-R)%M+1==m,'Cyclic encoding inverse');count+=1
        for k in range(6):
            classes={ell%(d**k) for ell in range(M)}
            require(len(classes)==min(M,d**k),'Residue-class occupancy')
    RESULTS['encoding_labels']={'cyclic_inverse_cases':count,'digit_class_parameters':4*30*6}

def main()->None:
    three_use_checks();coding_checks();exponent_checks();labeling_checks()
    RESULTS['status']='all checks passed'
    target=ROOT/'verification/v3_results.json';target.write_text(json.dumps(RESULTS,indent=2)+'\n')
    print(json.dumps(RESULTS,indent=2))
if __name__=='__main__':main()


==> anc/final_plot_results.json <==
{
  "finite_exponent_points_checked_by_exact_integer_sums": 717,
  "ceilings_certified_by_integer_powers": 717,
  "maximum_exponent_data_discrepancy": 5.2735593669694936e-15,
  "capacity_points_checked": 1000,
  "normal_quantile_checked_against_high_precision_inverse_erf": true,
  "maximum_capacity_data_rounding_discrepancy": 5.002220859751105e-12,
  "maximum_normal_curve_rounding_discrepancy": 5.002220859751105e-12,
  "variational_versus_closed_form_exponent_cases": 234,
  "maximum_variational_residual": 5.551115123125783e-16,
  "all_figures_referenced_in_main_text": [
    "fig:noiseless",
    "fig:fixed-transcript",
    "fig:fixed-pattern",
    "fig:residues",
    "fig:sector-conversion",
    "fig:tetra",
    "fig:gap-plot",
    "fig:normal-rate",
    "fig:strong-converse",
    "fig:feedback-reliability",
    "fig:reliability"
  ],
  "requested_theorem_numbering_preserved": {
    "cor:capacity": "4.4",
    "thm:strict-gap": "6.1",
    "cor:normal": "8.1",
    "cor:exponent": "8.5",
    "cor:reliability-fb": "8.6"
  },
  "status": "all checks passed"
}


==> anc/generate_final_plots.py <==
#!/usr/bin/env python3
"""Reproducible data for the retained quantitative figures.

All figures use d=2 and p=1/2. Capacity uses epsilon=1/10 and
exact integer arithmetic to determine the largest feasible message size.
The two finite exponent figures use M=ceil(2**(n*R)); this integer is
computed at high precision, then the sums are evaluated in the log domain.
No sampled points are statistical estimates or unknown no-feedback optima.
"""
from __future__ import annotations
from fractions import Fraction
from math import comb, log2
from pathlib import Path
import json
import numpy as np
import mpmath as mp
from scipy.special import logsumexp, xlogy
from scipy.stats import binom, norm

ROOT = Path(__file__).resolve().parents[1]
DATA = ROOT / 'figures'
DATA.mkdir(exist_ok=True)
mp.mp.dps = 240
LOG2 = np.log(2.)

def exact_capacity(n: int) -> tuple[int, int, int, int]:
    """Return optimal M, numerator and denominator of R_eps, active j.

    b_k=binom(n,k)/2^n, epsilon=1/10. The minimum ratio is
    10*sum_{k<=j}binom(n,k)*2^k / (10*sum_{k<=j}binom(n,k)-2^n).
    Ratios are compared by cross multiplication; flooring is exact.
    """
    if n < 1: raise ValueError('n must be positive')
    total = 1 << n
    B = Z = 0
    choose = 1
    best = None
    for k in range(n + 1):
        B += choose
        Z += choose << k
        den = 10 * B - total
        if den > 0:
            num = 10 * Z
            if best is None or num * best[1] < best[0] * den:
                best = (num, den, k)
        if k < n: choose = choose * (n-k) // (k+1)
    assert best is not None
    num, den, j = best
    return num // den, num, den, j

def exact_error_fraction(n: int, M: int) -> Fraction:
    """Independent finite-sum value, for rational feasibility checks."""
    return Fraction(sum(comb(n,k)*max(0,M-(1<<k)) for k in range(n+1)),
                    M*(1<<n))

def message_size(n: int, R: Fraction) -> int:
    expo = R * n
    if expo.denominator == 1:
        return 1 << expo.numerator
    return int(mp.ceil(mp.power(2, mp.mpf(expo.numerator)/expo.denominator)))

def finite_exponent(n: int, R: Fraction, error: bool) -> float:
    M = message_size(n, R)
    lM = float(mp.log(M, 2))
    k = np.arange(n+1)
    lp = binom.logpmf(k,n,.5)
    if error:
        # Test 2^k < M using exact integers, then form 1-2^k/M
        # at high precision to avoid cancellation near an integer threshold.
        use = [i for i in range(n+1) if (1<<i) < M]
        lf = np.array([float(mp.log(mp.mpf(M-(1<<i))/M)) for i in use])
        val = logsumexp(lp[use]+lf)
    else:
        lf = np.minimum(0., k*LOG2-float(mp.log(M)))
        val = logsumexp(lp+lf)
    return float(-val/(n*LOG2))

def binaryD(t: float, q: float=.5) -> float:
    return float((xlogy(t,t/q)+xlogy(1-t,(1-t)/(1-q)))/LOG2)

def strong(R: float) -> float:
    return binaryD(R) if R <= 2/3 else R-log2(1.5)

def main() -> None:
    z = norm.ppf(.1)
    rows=[]; integer_cases=[]
    for n in range(1,1001):
        M,num,den,j = exact_capacity(n)
        C = log2(M)
        g = .5*n+.5*np.sqrt(n)*z
        rows.append((n,C,g,C/n,g/n,.5,C-g))
        # Exact integer verification of the threshold, for every plotted n.
        assert exact_error_fraction(n,M) <= Fraction(1,10)
        assert exact_error_fraction(n,M+1) > Fraction(1,10)
        if n in (1,2,3,4,5,10,20,50,100,200,500,1000):
            integer_cases.append({'n':n,'M':str(M),'capacity_bits':C,'active_j':j})
    np.savetxt(DATA/'capacity_normal.dat',rows,fmt='%.14g',
        header='n C normal rate normal_rate limit residual',comments='')
    np.savetxt(DATA/'normal_rate.dat', rows[9:], fmt='%.14g', header='n C normal rate normal_rate limit residual', comments='')
    sc=[]
    for j in range(101,241):
        R=Fraction(j,200)
        sc.append((float(R),strong(float(R)),*[finite_exponent(n,R,False) for n in (20,100,500)]))
    np.savetxt(DATA/'strong_converse.dat',sc,fmt='%.14g',
        header='R limit n20 n100 n500',comments='')
    er=[]
    for j in range(1,100):
        R=Fraction(j,200)
        er.append((float(R),binaryD(float(R)),*[finite_exponent(n,R,True) for n in (20,100,500)]))
    np.savetxt(DATA/'feedback_error_exponent.dat',er,fmt='%.14g',
        header='R limit n20 n100 n500',comments='')
    report={'capacity_parameters':{'d':2,'p':'1/2','epsilon':'1/10'},
        'capacity_integer_cases_checked':1000,'feasibility_checks':'exact rational, M feasible and M+1 infeasible',
        'selected_capacities':integer_cases,'strong_converse_points':len(sc),'reliability_points':len(er),
        'finite_exponent_blocklengths':[20,100,500],
        'capacity_remainder_range_n10_to1000':[float(min(x[-1] for x in rows[9:])),float(max(x[-1] for x in rows[9:]))]}
    (ROOT/'verification'/'plot_generation_results.json').write_text(json.dumps(report,indent=2)+'\n')
    print(json.dumps(report,indent=2))

if __name__=='__main__': main()


==> anc/generate_reliability_data.py <==
#!/usr/bin/env python3
"""Regenerate the below-capacity reliability-bounds data (Figure 11) from the explicit exponents (NumPy/SciPy)."""
from pathlib import Path
import numpy as np
from scipy.optimize import minimize_scalar
from scipy.special import xlogy
out=Path(__file__).resolve().parents[1]/'figures'
rows=['R feedback random expurgated']
for r in np.linspace(0,.5,301):
    if r==0: fb=1.; er=-np.log2(.75); ex=.5
    else:
        fb=float((xlogy(r,2*r)+xlogy(1-r,2*(1-r)))/np.log(2))
        er=-np.log2(.75)-r if r<=1/3 else fb
        fun=lambda s:s*np.log2(.5+.5*2**(-1/s))+s*r
        opt=minimize_scalar(fun,bounds=(1, max(2,10/np.sqrt(r))),method='bounded')
        ex=-min(fun(1),opt.fun)
    # Show only nonnegative values; negative lower bounds add no information.
    rows.append(f'{r:.10f} {fb:.12f} {er:.12f} {max(0,ex):.12f}')
(out/'reliability_bounds.dat').write_text('\n'.join(rows)+'\n')


==> anc/package_results.json <==
{
  "status": "all checks passed",
  "fresh_archive_extraction": true,
  "pages": 46,
  "page_texts_identical": 46,
  "page_renders_identical_at_dpi": 100.8,
  "identical_page_renders": 46,
  "retained_tables_regenerated_identically": 5,
  "all_verification_scripts_passed_in_extracted_copy": true,
  "source_sha256": "8459b7b8a99e9c4c100cf29781180e40d40bad5ebb7ddd588528917d5c08d4ee",
  "bibliography_sha256": "881894cec0a6bf86bbdc0e1c4768eebce52982f6d7058010f3e9f054c52d016e",
  "bibliography_unchanged_from_latest_upload": true,
  "final_TeX_log": "no warnings or overfull/underfull boxes",
  "data_sha256": {
    "normal_rate.dat": "d656c9410f203eff11e2986978c8283290599527af8f72057a8af413bbc78318",
    "feedback_error_exponent.dat": "b5e1f8bd404f0f10cb1fc71effcb24d837d0bfa8b315783c11cd7eaebaa0d379",
    "reliability_bounds.dat": "e74a9a69e4268969ff2092932456f9726c69312e492ef666d0aca9cf25e7e1f8",
    "capacity_normal.dat": "4a181b78a1be8c4a2e95c4356a582d8d2b5f66a7a810c32be3ee7b7a5a15a88b",
    "strong_converse.dat": "e6f65331caa232ebc3eb586314ae842a0999b96b562b83b0164fab97c33b7b04"
  },
  "limitations": "A reproducibility check, not formal verification or independent external peer review."
}


==> anc/plot_generation_results.json <==
{
  "capacity_parameters": {
    "d": 2,
    "p": "1/2",
    "epsilon": "1/10"
  },
  "capacity_integer_cases_checked": 1000,
  "feasibility_checks": "exact rational, M feasible and M+1 infeasible",
  "selected_capacities": [
    {
      "n": 1,
      "M": "1",
      "capacity_bits": 0.0,
      "active_j": 0
    },
    {
      "n": 2,
      "M": "1",
      "capacity_bits": 0.0,
      "active_j": 0
    },
    {
      "n": 3,
      "M": "2",
      "capacity_bits": 1.0,
      "active_j": 1
    },
    {
      "n": 4,
      "M": "2",
      "capacity_bits": 1.0,
      "active_j": 1
    },
    {
      "n": 5,
      "M": "3",
      "capacity_bits": 1.584962500721156,
      "active_j": 1
    },
    {
      "n": 10,
      "M": "15",
      "capacity_bits": 3.9068905956085187,
      "active_j": 3
    },
    {
      "n": 20,
      "M": "284",
      "capacity_bits": 8.149747119504681,
      "active_j": 8
    },
    {
      "n": 50,
      "M": "3095269",
      "capacity_bits": 21.561633364257055,
      "active_j": 21
    },
    {
      "n": 100,
      "M": "30883347117359",
      "capacity_bits": 44.81189435297884,
      "active_j": 44
    },
    {
      "n": 200,
      "M": "5689453776990345850585007343",
      "capacity_bits": 92.20034871342665,
      "active_j": 92
    },
    {
      "n": 500,
      "M": "227910278965952654673432086363119266797552620897047646060380918385884104",
      "capacity_bits": 237.04536072996393,
      "active_j": 237
    },
    {
      "n": 1000,
      "M": "6766961816577537516556677221907394814705497396287117800074690745358139681221877666223458388696862001160669019340304583952211754466751077150682207",
      "capacity_bits": 481.1161539117647,
      "active_j": 481
    }
  ],
  "strong_converse_points": 140,
  "reliability_points": 99,
  "finite_exponent_blocklengths": [
    20,
    100,
    500
  ],
  "capacity_remainder_range_n10_to1000": [
    0.8635686138174083,
    1.4198642981298804
  ]
}


==> anc/polish_results.json <==
{
  "prefix_inversion": {
    "distributions": 216,
    "exact_prefix_identities": 4104,
    "exact_real_and_integer_inverse_cases": 1752,
    "exact_auxiliary_saddle_cases": 1752,
    "coverage": "d=2,3,5; n=1,...,9; p=0,1/5,1/2,4/5,1; additional sparse distributions; epsilon=0 and cumulative-probability boundaries; r=1 and d^k boundaries",
    "arithmetic": "fractions.Fraction; exact, no floating-point tolerances"
  },
  "reliability_plot": {
    "rows": 301,
    "curve_values": 903,
    "max_residual_feedback": 4.970468481246826e-13,
    "max_residual_random": 4.943148754904536e-13,
    "max_residual_expurgated": 4.897748873133878e-13,
    "method": "65-digit binary-entropy inversion; independent of bounded scalar minimization over s",
    "expurgated_s_equals_one_transition": 0.08170416594551048
  },
  "retained_data": {
    "capacity_normal.dat": {
      "sha256": "4a181b78a1be8c4a2e95c4356a582d8d2b5f66a7a810c32be3ee7b7a5a15a88b",
      "unchanged_after_regeneration": true
    },
    "feedback_error_exponent.dat": {
      "sha256": "b5e1f8bd404f0f10cb1fc71effcb24d837d0bfa8b315783c11cd7eaebaa0d379",
      "unchanged_after_regeneration": true
    },
    "normal_rate.dat": {
      "sha256": "d656c9410f203eff11e2986978c8283290599527af8f72057a8af413bbc78318",
      "unchanged_after_regeneration": true
    },
    "reliability_bounds.dat": {
      "sha256": "e74a9a69e4268969ff2092932456f9726c69312e492ef666d0aca9cf25e7e1f8",
      "unchanged_after_regeneration": true
    },
    "strong_converse.dat": {
      "sha256": "e6f65331caa232ebc3eb586314ae842a0999b96b562b83b0164fab97c33b7b04",
      "unchanged_after_regeneration": true
    }
  },
  "status": "all checks passed"
}


==> anc/render_results.json <==
{
  "pages": 46,
  "figure_pages": [
    [
      9,
      1
    ],
    [
      11,
      2
    ],
    [
      15,
      3
    ],
    [
      16,
      4
    ],
    [
      20,
      5
    ],
    [
      27,
      6
    ],
    [
      30,
      7
    ],
    [
      33,
      8
    ],
    [
      38,
      9
    ],
    [
      39,
      10
    ],
    [
      41,
      11
    ]
  ]
}


==> anc/requirements.txt <==
numpy
scipy
PyMuPDF
mpmath


==> anc/results.json <==
{
  "binomial_and_testing_LPs": {
    "cases": 252,
    "max_absolute_residual": 1.2092349419966925e-13,
    "endpoint_checks": "passed"
  },
  "classical_exhaustive_search": {
    "multisets_checked": 3876,
    "max_projection_sums_by_survivor_count": [
      1,
      8,
      22,
      16,
      4
    ],
    "p_values": [
      0.1,
      0.25,
      0.5,
      0.75,
      0.9
    ],
    "optimal_success": [
      0.994075,
      0.9560546875,
      0.796875,
      0.5341796875,
      0.358075
    ],
    "three_message_max_error_at_p_half": "1/6",
    "three_message_individual_errors": [
      "1/6",
      "1/6",
      "5/48"
    ]
  },
  "tetrahedral_code": {
    "max_residual": 1.2413107795973994e-16,
    "success_at_p_half": 0.8109215544619743,
    "classical_optimum_at_p_half": 0.796875,
    "feedback_optimum_at_p_half": 0.828125,
    "unassisted_quantum_optimum": "not computed; the paper proves strict bounds"
  },
  "adaptive_quantum_protocols": {
    "random_protocols": 100,
    "messages": 5,
    "transfers": 2,
    "dimension_per_transfer": 2,
    "max_probability_residual": 1.3877787807814457e-16,
    "max_POVM_completeness_residual": 4.311489785197027e-15,
    "max_normalization_residual": 2.7755575615628914e-15,
    "largest_sampled_success": 0.2538257584410963,
    "dimension_upper_bound": 0.8,
    "random_seed": 20260928
  },
  "saturating_adaptive_dense_coding_test": {
    "success": 0.7999999999999996,
    "dimension_upper_bound": 0.8,
    "max_trace_pairing_residual": 5.551115123125783e-17,
    "initial_shared_entanglement": false,
    "entanglement_generated_during_protocol": true
  },
  "orthogonality_graph_check": {
    "graphs_checked": 64,
    "triangle_free_graphs": 41,
    "maximum_triangle_free_edges": 4
  },
  "strong_converse_exponent": {
    "cases": 144,
    "max_absolute_residual": 4.440892098500626e-16
  },
  "status": "all checks passed"
}


==> anc/revision_results.json <==
{
  "one_based_messages_and_seed": {
    "cases": 480,
    "max_residual": 1.1102230246251565e-16
  },
  "smoothing_and_lattice": {
    "cases": 2100,
    "max_identity_residual": 2.749536709423239e-16
  },
  "real_message_quantiles": {
    "cases": 1050,
    "max_error_equation_residual": 2.7238437200205468e-12,
    "largest_sampled_real_log_message_remainder_bits": 6.259655308056538,
    "scope": "sampled parameters only; not an estimate of the universal all-blocklength constant"
  },
  "finite_type_bracket": {
    "cases": 252,
    "largest_bound_excess": 0.0
  },
  "revision_source_conventions": {
    "figures_referenced_in_main_text": 11,
    "status": "passed"
  },
  "status": "all checks passed"
}


==> anc/source_results.json <==
{
  "bibliography_entries": 27,
  "all_bibliography_entries_cited": true,
  "labels": 208,
  "all_cross_references_defined": true,
  "original_figure_sources": 11,
  "all_included_sources_present": true,
  "balanced_environments": true,
  "numbered_display_math": true,
  "TeX_build_log": "no warnings, overfull/underfull boxes, or errors",
  "PDF_pages": 46,
  "compiled_bibliography": "all entries present",
  "PDF_unresolved_references": "none",
  "status": "all checks passed"
}


==> anc/v3_results.json <==
{
  "three_use_quantum_protocol": {
    "protocols": 12,
    "random_protocols": 11,
    "zero_probability_transcript_protocols": 1,
    "messages_each": 11,
    "joint_probabilities_checked": 5808,
    "max_trace_pair_residual": 6.938893903907228e-17,
    "max_completeness_residual": 3.6591135987097775e-15,
    "max_total_probability_residual": 1.4432899320127035e-15,
    "max_forced_normalization_residual": 1.1102230246251565e-15,
    "three_transfer_dense_coding_orthogonality": 2.220446049250313e-16
  },
  "random_classical_codes": {
    "ensemble_parameter_sets": 36,
    "codebooks_enumerated_in_total": 1470,
    "occupancy_max_absolute_residual": 1.2212453270876722e-15,
    "constant_success_brackets": 560,
    "threshold_expurgation_exact_cases": 12
  },
  "asymptotic_exponents": {
    "closed_formula_parameter_sets": 448,
    "random_coding_max_residual": 4.440892098500626e-16,
    "strong_converse_max_residual": 4.440892098500626e-16,
    "fixed_s_expurgated_upper_comparisons": 1568,
    "finite_exponent_sequences": [
      {
        "R": 0.125,
        "target": 0.45643555680040354,
        "values": [
          {
            "n": 64,
            "exponent": 0.5550150726675017
          },
          {
            "n": 256,
            "exponent": 0.4846928959565623
          },
          {
            "n": 1024,
            "exponent": 0.46445718190532626
          },
          {
            "n": 4096,
            "exponent": 0.45868388324990295
          }
        ]
      },
      {
        "R": 0.375,
        "target": 0.04556599707503505,
        "values": [
          {
            "n": 64,
            "exponent": 0.10175722683337636
          },
          {
            "n": 256,
            "exponent": 0.0624056023578996
          },
          {
            "n": 1024,
            "exponent": 0.05065922493680811
          },
          {
            "n": 4096,
            "exponent": 0.04707694491779251
          }
        ]
      },
      {
        "R": 0.625,
        "target": 0.04556599707503505,
        "values": [
          {
            "n": 64,
            "exponent": 0.06206389596447827
          },
          {
            "n": 256,
            "exponent": 0.05214237958418587
          },
          {
            "n": 1024,
            "exponent": 0.047991988058838926
          },
          {
            "n": 4096,
            "exponent": 0.04639733569746017
          }
        ]
      },
      {
        "R": 0.875,
        "target": 0.2900374992788438,
        "values": [
          {
            "n": 64,
            "exponent": 0.29003792998699546
          },
          {
            "n": 256,
            "exponent": 0.290037499278843
          },
          {
            "n": 1024,
            "exponent": 0.29003749927884315
          },
          {
            "n": 4096,
            "exponent": 0.29003749927884237
          }
        ]
      },
      {
        "R": 1.25,
        "target": 0.6650374992788438,
        "values": [
          {
            "n": 64,
            "exponent": 0.6650374992788437
          },
          {
            "n": 256,
            "exponent": 0.6650374992788429
          },
          {
            "n": 1024,
            "exponent": 0.6650374992788431
          },
          {
            "n": 4096,
            "exponent": 0.6650374992788424
          }
        ]
      }
    ]
  },
  "encoding_labels": {
    "cyclic_inverse_cases": 37820,
    "digit_class_parameters": 720
  },
  "status": "all checks passed"
}

